Agent-based Social Psychology: from Neurocognitive Processes to Social Data

Moral Foundation Theory states that groups of different observers may rely on partially dissimilar sets of moral foundations, thereby reaching different moral valuations. The use of functional imaging techniques has revealed a spectrum of cognitive styles with respect to the differential handling of novel or corroborating information that is correlated to political affiliation. Here we characterize the collective behavior of an agent-based model whose inter individual interactions due to information exchange in the form of opinions are in qualitative agreement with experimental neuroscience data. The main conclusion derived connects the existence of diversity in the cognitive strategies and statistics of the sets of moral foundations and suggests that this connection arises from interactions between agents. Thus a simple interacting agent model, whose interactions are in accord with empirical data on conformity and learning processes, presents statistical signatures consistent with moral judgment patterns of conservatives and liberals as obtained by survey studies of social psychology.

==> anc/makefile <==
CC = g++
OBJECTS = metropolis.o wanglandau.o

all: metropolis wanglandau

wanglandau : wanglandau.o
	$(CC)  wanglandau.o -lgsl -lgslcblas -lm -ligraph  -Wall -g -m64 -O2 -o wanglandau

metropolis : metropolis.o
	$(CC)  metropolis.o -lgsl -lgslcblas -lm -ligraph -Wall -g -m64 -O2 -o metropolis

wanglandau.o : wanglandau.cpp
metropolis.o : metropolis.cpp

clean :  $(OBJECTS)
	rm $(OBJECTS)


==> anc/metropolis.cpp <==
//**********************************************************************
//metropolis.cpp
//This code implements a  Metropolis simulation for the 
//hamiltonean V(h,b)=-hb[1-(1-\delta)\Theta(hb)] in a BA network.
//The main goal is obtaining histograms for 
//m_k=|J_k.Z|/(|J_k||Z|) as a function of delta and alpha 
//July 25, 2011
//R. Vicente
//**********************************************************************

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <malloc.h>
#include <time.h> 
#include <unistd.h>

#include </usr/include/gsl/gsl_math.h>
#include </usr/include/gsl/gsl_blas.h>
#include </usr/include/gsl/gsl_rng.h>
#include </usr/include/gsl/gsl_randist.h>
#include </usr/include/gsl/gsl_vector.h>
#include </usr/include/gsl/gsl_matrix.h>
#include </usr/include/gsl/gsl_histogram.h>
#include </usr/include/gsl/gsl_sf_erf.h>
#include </usr/include/igraph/igraph.h>

#include "moraldyn.h"

#define SIZE N*N	   
#define DIMENSION 2        //lattice dimension
#define TORUS 1            //periodic boundary conditions (=1)  
#define NBINS 200 	       //number of histogram bins 
#define EPS 5
#define EPS2 0.00
#define STEPTEMP 0.2
#define NTEMP 21  
#define NUMCONECT 4

void help();

main (int argc,char *argv[])
{
    int ia,ib,ic,id,it,inow,ineigh,icont,ix,iy,itemp,in=0;
    int ia2,ia3,irun,icurrent,iflag;
    int P,L,N,TMAX,NRUNS,RP;
    double u,pm,pr,c;
    double alfa,sigma,aux,Q1,Q2,QZ,RZQ,rho,R;
    double hm_sigma,hm_mean,hr_sigma,hr_mean;	
    double DELTA,BETA,TCOLECT;
    double H,Delta,E,DeltaE,mE,mE2;
    double ORTOGONALFLAG; 
    long seed;

    FILE * mhist;
    FILE * rhist;
    FILE * out;
    FILE * pajek;

//**********************************************************************
// Help
//**********************************************************************
   if (argc<13){
	   help();
	   return(1);
   }
   else{
	BETA = atof(argv[1]);
    	DELTA = atof(argv[2]);
   	P = atoi(argv[3]);
        RP = atoi(argv[4]);
	L = atof(argv[5]); 
	N = atof(argv[6]);
	TMAX = atoi(argv[7]);
	TCOLECT = atoi(argv[8]);	
	ORTOGONALFLAG = atoi (argv[9]);
	mhist=fopen(argv[10],"w");
	rhist=fopen(argv[11],"w");
	out=fopen(argv[12],"w");	
   }  	  
   
//**********************************************************************
// Alocate matrices                                              
//**********************************************************************
    gsl_matrix * sociedade = gsl_matrix_alloc(SIZE,L);
    gsl_matrix * issue = gsl_matrix_alloc(P,L);
    gsl_vector * current_issue = gsl_vector_alloc(L);
    gsl_vector * v0 = gsl_vector_alloc(L);
    gsl_vector * v_trial = gsl_vector_alloc(L);
    gsl_vector * rnd_vector = gsl_vector_alloc(L);
    gsl_vector * Z = gsl_vector_alloc(L);  
    gsl_vector * opinions = gsl_vector_alloc(SIZE);
   	  	
//**********************************************************************
// Inicialization                                               
//**********************************************************************
    const gsl_rng_type * T;
    gsl_rng * r; 
  
    gsl_rng_env_setup();  
    T = gsl_rng_default;
    r=gsl_rng_alloc (T);

    seed = time (NULL) * getpid();
    //seed = 13188839657852;
    gsl_rng_set(r,seed);
   	
    igraph_t graph;
    igraph_vector_t neighbors;
    igraph_vector_t result;
    igraph_vector_t dim_vector; 
    igraph_real_t res;
    igraph_bool_t C;


    igraph_vector_init(&result,0);
    igraph_vector_init(&dim_vector,DIMENSION);
    igraph_vector_fill(&dim_vector,N); 

  
    gsl_histogram * histm = gsl_histogram_alloc (NBINS);
    gsl_histogram_set_ranges_uniform (histm,-1.1,1.1);
    
    gsl_histogram * histr = gsl_histogram_alloc (NBINS);
    gsl_histogram_set_ranges_uniform (histr,0.0,1.1);

   //*******************************************************************
   // Social Graph                                             
   //*******************************************************************
   //Barabasi-Alberts network
    igraph_barabasi_game(&graph,SIZE,RP,&result,1,0);
    
    /* for (inow=0;inow<SIZE;inow++){
	 igraph_neighbors(&graph,&neighbors,inow,IGRAPH_OUT);
	 printf("%d ",inow);
	 for(ic=0;ic<igraph_vector_size(&neighbors);ic++)
	 {	
	    	ineigh=(int)VECTOR(neighbors)[ic];
		printf("%d ",ineigh);
	 }
	  printf("\n");	
     }*/

     pajek=fopen("graph.xml","w");
     igraph_write_graph_graphml(&graph,pajek);

     //igraph_write_graph_pajek(&graph, pajek);
     fclose(pajek);
  
   //*******************************************************************
   // Quenched issues set and Zeitgeist
   //*******************************************************************	 
   gsl_vector_set_zero(Z);  
   gera_config(Z,issue,P,L,r,1.0);  
   if (ORTOGONALFLAG==1) gsl_matrix_set_identity(issue);
   for (ib=0;ib<P;ib++){
	gsl_matrix_get_row(current_issue,issue,ib);
        gsl_blas_ddot(current_issue,current_issue,&Q1);
	gsl_vector_scale(current_issue,1/sqrt(Q1));	
	gsl_vector_add(Z,current_issue);
    }
    gsl_blas_ddot(Z,Z,&QZ);
    gsl_vector_scale(Z,1/sqrt(QZ));		

    //******************************************************************
    // Initial ordered configuration
    //******************************************************************
    gera_config(Z,sociedade,SIZE,L,r,0);
    E = hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);

    //printf("GROUND STATE=%f\n",E);
	 
    //******************************************************************		      	
    // MC sweeps
    //******************************************************************	
    it=0;
    iflag=0;
    gsl_histogram_reset(histm);	
    gsl_histogram_reset(histr);
    mE=0;
    mE2=0;

//------>SIMULATION    	 				        SIMULATION<-------******	
    do{	
//-------->SWEEP                                 SWEEP<-------------****       			
	for(inow=0;inow<SIZE;inow++){
		//**************************************************************
		// current site and neighbors
		//**************************************************************
                igraph_vector_init(&neighbors,SIZE);
		inow=gsl_rng_uniform_int(r,SIZE);
		gsl_matrix_get_row(v0,sociedade,inow);
                igraph_neighbors(&graph,&neighbors,inow,IGRAPH_ALL);
		
                /*printf("A. Os vizinhos de INOW %d são: ",inow);
		for(ic=0;ic<igraph_vector_size(&neighbors);ic++)
	 	{	
	    		ineigh=(int)VECTOR(neighbors)[ic];
			printf("%d ",ineigh);
		 }
                printf("\n");*/
		
		//**************************************************************		
	 	// trial
		//**************************************************************
		gera_vetor(v_trial,L,r);
                //printf("B. Vetor aleatorio gerado\n");
		
		//**************************************************************
		// Energy change
		//**************************************************************
		DeltaE=variacaoE(v0,v_trial,inow,sociedade,issue,
					 	   N,L,P,DELTA,graph,neighbors);	      		
                //printf("C. DeltaE=%f\n",DeltaE);
		
		//**************************************************************
		// test new configuration
		//**************************************************************
		u=gsl_rng_uniform(r);		
		if(DeltaE<0){ 
			gsl_matrix_set_row(sociedade,inow,v_trial);	
                        //printf("D. Vetor aceito pois DeltaE<0\n\n");
		}			
		else if (u<exp(-BETA*DeltaE)){   	
			gsl_matrix_set_row(sociedade,inow,v_trial);
                        //printf("D. Vetor aceito u=%f\n\n",u);
		     }
                     //else  printf("D. Vetor rejeitado \n\n");
                 igraph_vector_destroy(&neighbors);
	}
//-------->SWEEP                                 SWEEP<-------------****
        E=hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);
	//printf("****** ------>   SWEEP%d E=%f\n",it,E);			
	it++; 
		
	//******************************************************************	
    //Gather statistics
    //******************************************************************
	if(it>TMAX){		       	 
		for(ia=0;ia<SIZE;ia++){
			gsl_matrix_get_row(v0,sociedade,ia);
			gsl_blas_ddot(v0,v0,&Q1);
			gsl_blas_ddot(v0,Z,&RZQ);
			pm = RZQ/sqrt(Q1*QZ);
			pr = fabs(RZQ)/sqrt(Q1*QZ);
			gsl_histogram_increment(histm,pm);
			gsl_histogram_increment(histr,pr);
       		}	
               mE +=E;
               mE2+=E*E;
               in++;
	} 
	if(it>TMAX+TCOLECT) iflag=1;
			    
    }while(iflag==0);   
//-------->SIMULATION                           SIMULATION<-----********

    mE=mE/(double)in;
    mE2=mE2/(double)in;

    c= ((BETA*BETA)/(double)SIZE)*(mE2-mE*mE);

   //******************************************************************* 
   //Statistical summary
   //*******************************************************************
   hm_sigma=gsl_histogram_sigma(histm);
   hm_mean=gsl_histogram_mean(histm); 
   
   hr_sigma=gsl_histogram_sigma(histr);
   hr_mean=gsl_histogram_mean(histr); 
   
   //*******************************************************************
   //Print results                                                  
   //*******************************************************************	
   fprintf(out,"%f %f %f %f %f %f\n",
							 BETA,hm_mean,hm_sigma,hr_mean,hr_sigma, c);
   gsl_histogram_fprintf(mhist,histm,"%g","%g"); 	  	   
   gsl_histogram_fprintf(rhist,histr,"%g","%g");	  	
	  	 
   //*******************************************************************
   // Finalizes                                                  
   //*******************************************************************
   igraph_destroy(&graph);
   igraph_vector_destroy(&result);
    
   gsl_matrix_free(issue);
   gsl_vector_free(current_issue);
   gsl_vector_free(opinions);
   gsl_vector_free(v0);
   gsl_vector_free(v_trial);
   gsl_matrix_free(sociedade);   	
   gsl_rng_free (r);
   
   fclose(mhist);
   fclose(rhist);
   fclose(out); 	
   
   return(0);
}

void help()
{
  printf("\n");
  printf("USAGE: metropolis BETA DELTA ISSUES M DIM SIZE ");
  printf("TMAX TCOLECT ORTFLAG FILEMHIST FILERHIST FILEOUT\n\n");
  printf("DELTA: confirmation bias\n");
  printf("ISSUES: number of simultaneously debated issues\n");
  printf("M: Barabasi-Alberts branching\n");
  printf("DIM: moral matrix dimension\n");
  printf("SIZE: lattice length (N_AGENTS=SIZE*SIZE) \n");
  printf("TMAX: number of sweeps TCOLECT: nb of samples \n");
  printf("ORTFLAG=1 for orthogonal issues \n\n");
  printf("OUTPUTs: BETA,hm_sigma,hm_mean,hr_sigma,hr_mean, c\n");
  printf("FILEs: mhist rhist out\n\n\n");
  exit(1);
}






==> anc/moraldyn.h <==
//******************************************************************************
// Gera SIZE vetores aleatórios com dimensao L como 
// ((1-eps)v0 + eps v)/|(1-eps)v0 + eps v| -> v 
// eps=0 -> v=v0  eps=1 -> v aleatorio
//******************************************************************************
void gera_config (gsl_vector * v0, 
		  gsl_matrix * M, 
		  int N, int L, 
		  gsl_rng * r, double eps)    	
{
	int ia,ib;
	double u,Q;
	gsl_vector * v = gsl_vector_alloc(L);
	
	gsl_vector_scale(v0,1-eps);
	for(ia=0;ia<N;ia++){

		for(ib=0;ib<L;ib++){
  			u=gsl_ran_ugaussian(r);
        		gsl_vector_set(v,ib,u);
       		}

		gsl_blas_ddot(v,v,&Q);
		gsl_vector_scale(v,eps/sqrt(Q));
		gsl_vector_add(v,v0);

		gsl_blas_ddot(v,v,&Q);
		gsl_vector_scale(v,1/sqrt(Q));
		gsl_matrix_set_row(M,ia,v); 

    	} 
	gsl_vector_free(v);
}


//******************************************************************************
// Hamiltoneana
//******************************************************************************
double hamiltoneana( gsl_matrix * sociedade, gsl_matrix * issue, 
		     int N, int L, int P, double DELTA, 
                     igraph_t graph)
{
    double E=0,H;
    double field1,field2,alfa; 	
    int inow,icurrent,ineigh,ic;
    gsl_vector * v1 = gsl_vector_alloc(L);	
    gsl_vector * v2 = gsl_vector_alloc(L);	
    gsl_vector * v_issue = gsl_vector_alloc(L);
    igraph_vector_t neighbors;
    igraph_vector_init(&neighbors,N);
	
    for(inow=0;inow<N;inow++)
    {
	gsl_matrix_get_row(v1,sociedade,inow);
        igraph_neighbors(&graph,&neighbors,inow,IGRAPH_ALL);

	for (icurrent=0;icurrent<P;icurrent++)
	{
		gsl_matrix_get_row(v_issue,issue,icurrent);	
		gsl_matrix_get_row(v1,sociedade,inow);
	   	gsl_blas_ddot(v1,v_issue,&field1);	

	    	H=0;	
	   	for (ic=0; ic<igraph_vector_size(&neighbors); ic++)
	    	{
			ineigh=(int)VECTOR(neighbors)[ic];			
		   	gsl_matrix_get_row(v2,sociedade,ineigh);
			gsl_blas_ddot(v2,v_issue,&field2);
		
			alfa=1;		
			if(field2*field1>0) alfa = DELTA;
			H+=alfa*field2/(double)P;	
		 } 
		 E+=-field1*H;
	}									
     }
     E=E/2;  
     gsl_vector_free(v1);
     gsl_vector_free(v2);	
     gsl_vector_free(v_issue);
     igraph_vector_destroy(&neighbors);
     return(E);	

}

//******************************************************************************
// Gera vetor aleatorio normalizado
//******************************************************************************
void gera_vetor(gsl_vector * v, int L,gsl_rng * r)
{
	double u,Q;
	int ic;
	for(ic=0;ic<L;ic++)
	{
  		u=gsl_ran_ugaussian(r);
		gsl_vector_set(v,ic,u);
	}   
	gsl_blas_ddot(v,v,&Q);
	gsl_vector_scale(v,1/sqrt(Q));
}


//******************************************************************************
// Calcula variação de energia ao substituirmos v0 por v1 no sitio inow
//******************************************************************************
double variacaoE (gsl_vector * v0, gsl_vector * v1, int inow, 
		  gsl_matrix * sociedade, gsl_matrix * issue, 
	          int N, int L, int P, double DELTA, 
		  igraph_t graph, igraph_vector_t neighbors)

{
	      double DeltaE;
	      double E0=0,E1=0,H0,H1;
    	      double field0,field1,field2,alfa; 	
    	      int    icurrent,ineigh,ic;	

              gsl_vector * v2 = gsl_vector_alloc(L);	
              gsl_vector * v_issue = gsl_vector_alloc(L); 
 					
	      for (icurrent=0;icurrent<P;icurrent++)
	      {
		     gsl_matrix_get_row(v_issue,issue,icurrent);
		     gsl_blas_ddot(v0,v_issue,&field0);	
		     gsl_blas_ddot(v1,v_issue,&field1);
		     H0=H1=0;	
		     for(ic=0; ic<igraph_vector_size(&neighbors); ic++)
		     {
			  ineigh=(int)VECTOR(neighbors)[ic];			
	   		  gsl_matrix_get_row(v2,sociedade,ineigh);
			  gsl_blas_ddot(v2,v_issue,&field2);

			  alfa=1;
			  if(field2*field0>0) alfa = DELTA;
			  H0+=alfa*field2/(double)P;
				
			  alfa=1;
			  if(field2*field1>0) alfa = DELTA;
			  H1+=alfa*field2/(double)P;
		     } 
		     E0+=-field0*H0;
		     E1+=-field1*H1;
              }
	      DeltaE=E1-E0;
	      gsl_vector_free(v2);	
	      gsl_vector_free(v_issue);			
											
	      return(DeltaE);
}

//******************************************************************************
//  Verifica se histograma é flat no intervalo [E1,E2]
//******************************************************************************
int flatness(gsl_histogram * H, double E1, double E2, double TOL, 
	     int itera, double &meanhist, double &hvalue)
{
	double nbins=0,auxhist;
	size_t i1,i2,ih;
	int flat;		

	meanhist=0;
	hvalue=gsl_histogram_max_val(H);
	gsl_histogram_find(H,E1,&i1);
	gsl_histogram_find(H,E2-0.1,&i2);

	ih=i1;
	//printf("ih=%d i2=%d\n",ih,i2);
	while(ih<=i2)
	{
		auxhist=gsl_histogram_get(H,ih);
		meanhist+=auxhist;
		if(auxhist<hvalue) hvalue=auxhist;
		//printf("H[%d]=%f minH=%f \n",ih,auxhist,hvalue);
		nbins++;
		ih++;
	}
	meanhist=meanhist/(double)nbins;
	
	if ( (hvalue>TOL*meanhist) && (hvalue>0) )   flat=1;
	else flat=0;	

	return(flat);	
}


//******************************************************************************
//Encontra menor valor Ex tal que [Ex,E2] 
//******************************************************************************
double flatwindow(gsl_histogram * H, double EW, double TOL,double &meanhist)
{
	double aux;
	double lower,upper,E;
	size_t iW,ih;
	int iflag;	
	
	gsl_histogram_find(H,EW,&iW);
	ih=iW;
	do{
		aux=gsl_histogram_get(H,ih);
		//printf("H[%d]=%f k<H>=%f \n",ih,aux,meanhist*TOL);
		if((aux>TOL*meanhist)&&(ih>0)){
			 iflag=1;
			 ih--;
		}	
		else iflag=0;
	}while(iflag==1);
	ih++;
	gsl_histogram_get_range(H,ih,&lower,&upper);
	E=lower;
	return(E);
}





==> anc/wanglandau.cpp <==
//**********************************************************************
//wanglandau.cpp
//This code implements a  MC Wang-Landau simulation for the 
//Hamiltonean  V(h,b)=-hb[1-(1-\delta)\Theta(hb)] in
//a Barabasi-Alberts network
// July 25, 2011
//R. Vicente
//**********************************************************************

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <malloc.h>
#include <time.h> 
#include <unistd.h>

#include </usr/include/gsl/gsl_math.h>
#include </usr/include/gsl/gsl_blas.h>
#include </usr/include/gsl/gsl_rng.h>
#include </usr/include/gsl/gsl_randist.h>
#include </usr/include/gsl/gsl_vector.h>
#include </usr/include/gsl/gsl_matrix.h>
#include </usr/include/gsl/gsl_histogram.h>
#include </usr/include/gsl/gsl_sf_erf.h>
#include </usr/include/igraph/igraph.h>

#include "moraldyn.h" 

#define SIZE N*N	   
#define DIMENSION 2        //lattice dimension
#define TORUS 1            //periodic boundary conditions (=1)  
#define NBINS 400 	       //number of histogram bins 
#define CHECK 10000
#define DE 3.0
#define NSWEEPS 100000
#define MAXSWEEPS 100000000
#define NDE 20
#define WINDOW 10.0

void help();

main (int argc,char *argv[])
{
    int ia,ib,ic,id,it,inow,ineigh,icont;
    int in,ia2,ia3,irun,icurrent,ORTOGONALFLAG;
    int RP, P,L,N,NRUNS,next,sweep,SHOWFLAG;
    double u,field1,field2,field0,q,aux1,aux2;
    double alfa,aux,Q1,Q2,QZ,RZQ,rho,R;
    double pm,D,wmax,mQ,wx,wy,h_sigma,h_mean;	
    double TOL,MINLOGF,E;
    double DELTA;
    double E_new,Ex,DeltaE,ER;
    double EW,meanhist,hvalue,wE,aratio;
    double logG_old,logG_new,lf;	
    size_t  i_old,i_new;	
    long seed;
    double lGvR,lGv,DlG;
    size_t iL,iR,i1,i2;
    int I_endpoint[NBINS];
    double lower,upper;
    size_t i0;		
	
    FILE * wlsrange; 
    FILE * dos;
    FILE * thermodynamics;
    FILE * canonical; 
    FILE * logfile;
    //FILE * pajek;
    	     	
//***********************************
// Help
//*********************************** 
   if (argc<15){
	   help();
	   return(1);
   }
   else{
    	DELTA = atof(argv[1]);
   	P = atoi(argv[2]);
        RP = atoi(argv[3]);
	L = atoi(argv[4]); 
	N = atoi(argv[5]);
	TOL = atof(argv[6]);
	MINLOGF = atof(argv[7]);
   }  	  
   wlsrange=fopen(argv[8],"w");	
   dos=fopen(argv[9],"w");  
   thermodynamics=fopen(argv[10],"w");
   canonical=fopen(argv[11],"w");
   logfile=fopen(argv[12],"w");	
   SHOWFLAG = atoi(argv[13]);
   ORTOGONALFLAG = atoi(argv[14]);

   if ((ORTOGONALFLAG==1) && (P>L)) P=L; 
   //maximum number of orthogonal issues 

   if (SHOWFLAG==1){
  	printf("# parameters are DELTA=%1.2f P=%d ",DELTA,P);
        printf("D=%d L=%d M=%d TOL=%1.2f MINLOGF=%g \n",L,N,RP,TOL,MINLOGF);
   }

  fprintf(logfile,"# parameters are DELTA=%1.2f P=%d D=%d",DELTA,P,L);
  fprintf(logfile,"L=%d M=%d TOL=%1.2f MINLOGF=%g\n",L,RP,TOL,MINLOGF);

//**********************************************************************
// Alocate matrices                                              
//**********************************************************************
    gsl_matrix * sociedade = gsl_matrix_alloc(SIZE,L);
    gsl_matrix * issue = gsl_matrix_alloc(P,L);
    gsl_vector * current_issue = gsl_vector_alloc(L);
    gsl_vector * v0 = gsl_vector_alloc(L);
    gsl_vector * v1 = gsl_vector_alloc(L);
    gsl_vector * Z = gsl_vector_alloc(L);  
    gsl_vector * E_borda = gsl_vector_alloc(NBINS);  	
     

//**********************************************************************
// Inicialization                                                
//**********************************************************************
    const gsl_rng_type * T;
    gsl_rng * r; 
  
    gsl_rng_env_setup();   
    T = gsl_rng_default;
    r=gsl_rng_alloc (T);

    seed = time (NULL) * getpid();
    //seed = 13188839657852;
    gsl_rng_set(r,seed);
   	
    igraph_t graph;
    igraph_vector_t neighbors;
    igraph_vector_t result;
    igraph_vector_t dim_vector;
    igraph_real_t res;
    igraph_bool_t C;

    igraph_vector_init(&neighbors,1000); 
    igraph_vector_init(&result,0);
    igraph_vector_init(&dim_vector,DIMENSION);
    for(ic=0;ic<DIMENSION;ic++) VECTOR(dim_vector)[ic]=N;

    gsl_histogram * HE = gsl_histogram_alloc (NBINS);
    gsl_histogram * logG = gsl_histogram_alloc (NBINS);
    gsl_histogram * LG = gsl_histogram_alloc (NBINS);

  //********************************************************************
  // Social Graph
  //********************************************************************
   //Barabasi-Alberts network
    igraph_barabasi_game(&graph,SIZE,RP,&result,1,0);

    /* for (inow=0;inow<SIZE;inow++){
         igraph_neighbors(&graph,&neighbors,inow,IGRAPH_OUT);
         printf("%d ",inow);
         for(ic=0;ic<igraph_vector_size(&neighbors);ic++)
         {
                ineigh=(int)VECTOR(neighbors)[ic];
                printf("%d ",ineigh);
         }
          printf("\n");
     }*/

     //pajek=fopen("graph.xml","w");
    // igraph_write_graph_graphml(&graph,pajek);

     //igraph_write_graph_pajek(&graph, pajek);
     //fclose(pajek);


//**********************************************************************
//Quenched issues set and Zeitgeist
//**********************************************************************	 
    gsl_vector_set_zero(Z);  
    gera_config(Z,issue,P,L,r,1.0);
     
    if (ORTOGONALFLAG==1) gsl_matrix_set_identity(issue);
   	 
    for (ib=0;ib<P;ib++)
    {
	gsl_matrix_get_row(current_issue,issue,ib);
	gsl_blas_ddot(current_issue,current_issue,&Q1);
	gsl_vector_scale(current_issue,1/sqrt(Q1));	
	gsl_vector_add(Z,current_issue);
     }
     gsl_blas_ddot(Z,Z,&QZ);
     gsl_vector_scale(Z,1/sqrt(QZ));			  
	
//**********************************************************************
// Ground state energy
//**********************************************************************
     double E0; 	
     gera_config(Z,sociedade,SIZE,L,r,0);  									
     E0 = hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);
    
     double EMIN=E0;	
     double EMAX=-E0; 	
     double E_old=E0;
     		
     gsl_histogram_set_ranges_uniform (HE,EMIN,EMAX);
     gsl_histogram_set_ranges_uniform (logG,EMIN,EMAX); 
       
     if (SHOWFLAG==1) printf("# ground state: %3.0f\n",E0);
     fprintf(logfile,"# ground state: %3.0f\n",E0); 

//**********************************************************************		      	
//  Find sampling interval
//**********************************************************************    
     //printf("#finding the sampling interval...\n");

     lf=1;
     sweep=0;
     icont=0;	
     int iflag=0;
     int TMAX=NSWEEPS;	

     while(sweep<=TMAX){
	if (icont==10000) {
			//printf("%d sweeps\n",sweep);
			icont=0;
	}	
	for(it=0;it<SIZE;it++){

                        igraph_vector_init(&neighbors,SIZE);
                        
                        //choose a  random site
                        do{
              		 	inow=gsl_rng_uniform_int(r,SIZE);
			 }while((inow<0)||(inow>=SIZE)); 
	      		 gsl_matrix_get_row(v1,sociedade,inow);
	      		 igraph_neighbors(&graph,&neighbors,inow,IGRAPH_OUT); 
		
	      		 //generates  a random vector  v1
	      		 gsl_vector_memcpy(v0,v1);	
			 gera_vetor(v1,L,r);

			 //calculates energy change when v0->v1
			 // in site inow
			 DeltaE=variacaoE(v0,v1,inow,sociedade,
					  issue,N,L,P,DELTA,graph,neighbors);	      		
			 E_new=E_old+DeltaE;
			
			 //WL: accepts in [EMIN,EMAX]
			 if ((E_new>EMIN) && (E_new<EMAX))
	      		 {
		   		gsl_histogram_find(logG,E_old,&i_old);
		   		logG_old=gsl_histogram_get(logG,i_old);
		   		gsl_histogram_find(logG,E_new,&i_new);
		   		logG_new=gsl_histogram_get(logG,i_new); 	
		  		wE = GSL_MIN(exp(logG_old-logG_new),1);		
		   		if (gsl_rng_uniform(r)<wE){
					E_old=E_new;
					gsl_matrix_set_row(sociedade,inow,v1);
		   		}
	      		 }
			 //WL: update histograms
			 gsl_histogram_increment(HE,E_old); 
	     		 gsl_histogram_accumulate(logG,E_old,lf); 
                         igraph_vector_destroy(&neighbors);
		 }	
		sweep++;
		icont++;	
     }		 
     	
     gsl_histogram_fprintf(wlsrange,HE,"%g","%g");
    
     double maxH=gsl_histogram_max_val(HE);
     	
     //printf("ok\n");
     Ex=0;
     hvalue=maxH;		
     while((hvalue>TOL*maxH)&&(Ex>EMIN)){
	gsl_histogram_find(HE,Ex,&i0);
	hvalue=gsl_histogram_get(HE,i0);
	Ex-=1;
	if(Ex<=EMAX)TMAX+=10000;
     }		
     EMIN=Ex;
	
     Ex=0;	
     hvalue=maxH;	
     while((hvalue>TOL*maxH)&&(Ex<EMAX)) {
	gsl_histogram_find(HE,Ex,&i0);
	hvalue=gsl_histogram_get(HE,i0);
	Ex+=1;
	if(Ex>=EMAX)TMAX+=10000;
     }		
     EMAX=Ex;	   
     EMAX=GSL_MIN(10.0,Ex);
     if (SHOWFLAG==1) 
       printf("# the sampling interval is [%3.0f,%3.0f] found in %d sweeps \n\n"
	                                                      ,EMIN,EMAX,sweep);

     fprintf(logfile,
	"# the sampling interval is [%3.0f,%3.0f] found in %d sweeps \n\n"
	                                                      ,EMIN,EMAX,sweep);
     
     gsl_histogram_set_ranges_uniform (HE,EMIN-1,EMAX+1);
     gsl_histogram_set_ranges_uniform (logG,EMIN-1,EMAX+1); 
     gsl_histogram_set_ranges_uniform (LG,EMIN-1,EMAX+1); 		
     
//**********************************************************************		      	
// WLS
//**********************************************************************		
     int iE,itera=0;
     double endpoints[NBINS];		
     double w = WINDOW; //(EMAX-EMIN)/10.0;	
     //printf("W=%f\n",w);	
     lf=1;

//RESOLUTION ---->                                <------RESOLUTION*****            
    do{
	int iverify=0,iborda=0,flat=0; 
	sweep=0;
	Ex=EMAX; 
	EW=EMAX;
	E_old=EMAX+1;
	iE=0;
	endpoints[iE]=EMAX;
	iE++;
	gsl_histogram_reset(LG);		

//WINDOWS -->                                          <--WINDOWS*******           
	while((Ex>EMIN)&&(sweep<MAXSWEEPS)){	 
	   //initial config
	   gera_config(Z,sociedade,SIZE,L,r,0);
           E_old = hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);
	   while( (E_old<EMIN+1)||(E_old>Ex) ){
		//printf("%d %3.1f\n",E_old);

		do{
              		inow=gsl_rng_uniform_int(r,SIZE);
		  }while((inow<0)||(inow>=SIZE)); 	
                gsl_matrix_get_row(v0,sociedade,inow);
	   	gera_vetor(v1,L,r); 	
		gsl_matrix_set_row(sociedade,inow,v1);					
                E_old = hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);
                if (E_old>Ex){
                    gsl_matrix_set_row(sociedade,inow,v0);
                    E_old = hamiltoneana(sociedade,issue,SIZE,L,P,DELTA,graph);
                }
                //printf("%3.1f %3.1f %3.1f\n",EMIN+1,E_old, Ex);
	   }
	   
	   if (SHOWFLAG==1){
		printf("# sampling [%f,%f]\n",EMIN,Ex);
	   	printf("# walking from E=%3.0f\n",E_old);
	   }
	   
	   fprintf(logfile,"# sampling [%f,%f]\n",EMIN,Ex);
	   fprintf(logfile,"# walking from E=%3.0f\n",E_old);

	   do{	//FLAT WINDOW------>                 <------FLAT WINDOW*****
//MC sweep ---->                                 <------MC sweep********	
		
	    	for(it=0;it<SIZE;it++){
                         igraph_vector_init(&neighbors,SIZE);
			 //escolhe sítio aleatoriamente
			 do{
              		 	inow=gsl_rng_uniform_int(r,SIZE);
			 }while((inow<0)||(inow>=SIZE)); 
	      		 gsl_matrix_get_row(v1,sociedade,inow);
	      		 igraph_neighbors(&graph,&neighbors,inow,IGRAPH_OUT); 
		
	      		 //gera vetor aleatorio v1
	      		 gsl_vector_memcpy(v0,v1);	
			 gera_vetor(v1,L,r);

			 //calculates energy change when
			 //v0->v1 in site inow
			 DeltaE=variacaoE(v0,v1,inow,sociedade,issue,
					  N,L,P,DELTA,graph,neighbors);	      		
			 E_new=E_old+DeltaE;
			
			 //WL: accepts in [EMIN,Ex]
			 if ((E_new>EMIN) && (E_new<Ex))
	      		 {
		   		gsl_histogram_find(logG,E_old,&i_old);
		   		logG_old=gsl_histogram_get(logG,i_old);
		    		gsl_histogram_find(logG,E_new,&i_new);
		   		logG_new=gsl_histogram_get(logG,i_new); 	
		  		wE = GSL_MIN(exp(logG_old-logG_new),1);		
		   		if (gsl_rng_uniform(r)<wE){
					E_old=E_new;
					gsl_matrix_set_row(sociedade,inow,v1);
		   		}
	      		 }
			 //WL: updates histograms
			 gsl_histogram_increment(HE,E_old); 
	     		 gsl_histogram_accumulate(logG,E_old,lf); 
			 itera++;
                         igraph_vector_destroy(&neighbors);
		 }
//MC sweep ---->                                   <--------MC sweep**** 
		sweep++; iverify++;   

		if( (EMAX-EMIN)<NDE*DE ) {
			EW=EMIN;
		}else{	    
	   		EW=GSL_MAX(Ex-w,EMIN);
		}	

	   	if (iverify==CHECK){//Verify flatness 
			if (SHOWFLAG==1)  
			    printf(" #verificando flatness em [%f,%f]\n",EW,Ex);
	
			fprintf(logfile," #verificando flatness em [%f,%f]\n"
				                                        ,EW,Ex);
	   		iverify=0;
			flat=flatness(HE,EW,Ex,TOL,itera,meanhist,hvalue);
			if (SHOWFLAG==1) 
			    printf("#minH= %8.0f\t k<H>=%8.0f\t %d sweeps\t ",
				                hvalue,TOL*meanhist,sweep,flat);

			fprintf(logfile,
				"#minH= %8.0f\t k<H>=%8.0f\t %d sweeps\t ",
			                        hvalue,TOL*meanhist,sweep,flat);
	   	}

	    }while(flat==0);//                      <------FLAT WINDOW******	 	  
            flat=0;
  
	    //Find ER
            //printf("# EMAX=%f EMIN = %f Ex =%f\n",EMAX, EMIN, Ex);
	    if( (EMAX-EMIN)<NDE*DE ) {
		Ex=EMIN;
		endpoints[iE]=EMIN;
	    } 
	    else {		
	    	if (EW>EMIN){
			 ER=flatwindow(HE,EW,TOL,meanhist);
			 if (SHOWFLAG==1)  
			      printf("# extending flatness to[%f,%f]\n",ER,Ex);

			 fprintf(logfile,
				"# extending flatness to [%f,%f]\n",ER,Ex);

			 if((ER-EMIN)<1){
				ER=EMIN;
				Ex=EMIN;
				endpoints[iE]=EMIN;
		 	}else{
		 		endpoints[iE]=GSL_MIN(ER+DE,EMAX);
				Ex=GSL_MIN(ER+2*DE,EMAX);
			}
	     	}
	     	else{
			 endpoints[iE]=EMIN;
			 Ex=EMIN;	
			 ER=EMIN;	   			
	    	} 	 	
	    }	    
	   
	    if (SHOWFLAG==1) 
		 printf("# window %d [%3.0f,%3.0f] is flat after %d sweeps \n",
					iE,endpoints[iE],endpoints[iE-1],sweep);

	  fprintf(logfile,"# window %d [%3.0f,%3.0f] is flat after %d sweeps\n",
			iE,endpoints[iE],endpoints[iE-1],sweep);	
	   		
	  	     
	    //saves histogram
	    if (iE==1){
		gsl_histogram_find(logG,endpoints[iE],&i1);
		gsl_histogram_find(logG,endpoints[iE-1],&i2);
		for(i0=i1;i0<=i2;i0++){
			lGv=gsl_histogram_get(logG,i0);
			gsl_histogram_get_range(logG,i0,&lower,&upper);
			E=0.5*(upper+lower);
			gsl_histogram_accumulate(LG,E,lGv);
		}				
	    }else{
		gsl_histogram_find(logG,endpoints[iE],&i1);
		gsl_histogram_find(logG,endpoints[iE-1],&i2);
		lGv=gsl_histogram_get(logG,i2);
		lGvR=gsl_histogram_get(LG,i2);
		DlG=lGvR-lGv;
	  //printf("i1=%d i2=%d lGv=%f lGvR=%f DlG=%f\n",i1,i2,lGv,lGvR,DlG);
		for(i0=i1;i0<i2;i0++){
			lGv=gsl_histogram_get(logG,i0);
			lGv=lGv+DlG;
			gsl_histogram_get_range(logG,i0,&lower,&upper);
			E=(upper+lower)*0.5;
			//printf("i0=%d E=%f lGv=%f\n",i0,E,lGv);
			gsl_histogram_accumulate(LG,E,lGv);
		}		
	    }	
				 
	    //printf("#########################################\n");		
	    //gsl_histogram_fprintf(stdout,LG,"%g","%g");		
	    //printf("#########################################\n");			

	    iE++;
            if((Ex-EMIN)>NDE*DE) {
		if (SHOWFLAG==1) 
		     printf("# random walk is now restricted to [%3.0f,%3.0f]\n"
			    					      ,EMIN,Ex);
	    fprintf(logfile,"# random walk is now restricted to [%3.0f,%3.0f]\n"
			                                              ,EMIN,Ex);
	    }
	    gsl_histogram_reset(HE);
	   		     	 		
      }  
//WINDOWS -->

     if(sweep<MAXSWEEPS){	
     	if (SHOWFLAG==1) 
		  printf("# log(f)=%f converged within %d sweeps\n\n",lf,sweep);	
	fprintf(logfile,"# log(f)=%f converged within %d sweeps\n\n",lf,sweep);		 	
     	lf=lf/2.0;	 
     	gsl_histogram_reset(HE);
     	gsl_histogram_memcpy(logG,LG);
     }else {
	if (SHOWFLAG==1) 
		printf("# FAILED: no convergence has been attained.");
	fprintf(logfile,
           "# FAILED: no convergence has been attained. Simulation ABANDONED.");
	return(1);
     }	 			
	     
    }while(lf>MINLOGF); 
//RESOLUTION -->                                    <-----RESOLUTION****

     //***************************************************************** 	
     //Density of states	     	
     //*****************************************************************
     double minlogG=gsl_histogram_min_val(logG);	
     gsl_histogram_shift(logG,-minlogG);	
     gsl_histogram_fprintf(dos,logG,"%g","%g");	

     //***************************************************************** 
     //Thermodynamics    	
     //***************************************************************** 
     double beta,A,wT,Zmin_beta;
     double lGvalue,maxA,betaC,CTMAX=0;	
     double Z_beta,U,U2,CT,F,S;
     
     for (beta=0.01;beta<=30;beta+=0.01)
     {
	//****************************************************************** 	
	//Energy, free-energy, entropy, specific heat and Tc
 	//****************************************************************** 
	maxA=0;
	for (ia2=0; ia2<NBINS;ia2++)
	{
		lGvalue=gsl_histogram_get(logG,ia2);
		gsl_histogram_get_range(logG,ia2,&lower,&upper);
		E=(lower+upper)/2;
		A=lGvalue-beta*E;
		if (A>maxA) maxA=A;
	}       

        gsl_histogram_find(logG,EMIN,&i0); 

	Z_beta=0;U=0;U2=0;
	for (ia2=0; ia2<NBINS;ia2++)
	{
			lGvalue=gsl_histogram_get(logG,ia2);
			gsl_histogram_get_range(logG,ia2,&lower,&upper);
			E=(lower+upper)/2;
			A=lGvalue-beta*E-maxA;
			Z_beta+=exp(A);  
			U+=E*exp(A);
			U2+=E*E*exp(A);  
			if(ia2==i0) Zmin_beta=exp(A);
	}	
	wT=Zmin_beta/Z_beta;

	F=-log(Z_beta)/beta - maxA/beta; 
	U=U/Z_beta;
	S= (U-F)*beta;
	U2=U2/Z_beta;
	CT=(U2-U*U)*beta*beta;	
			
	if(CT>CTMAX){
		CTMAX=CT;
		betaC=beta;
	}

	fprintf(thermodynamics,"%f %f %f %f %f %f %f \n"
		,beta,1/beta,F/(double)(SIZE),S/(double)(SIZE),
		 U/(double)(SIZE),CT/(double)(SIZE),wT);
     }
     
     if (SHOWFLAG==1) printf("# BETAc: %f  Tc:%f \n",betaC,1/betaC); 
     fprintf(logfile,"# BETAc: %f  Tc:%f \n",betaC,1/betaC); 	
		
    //******************************************************************	
    //canonical distribuition at Tc
    //******************************************************************	
     beta=betaC; 
     double distr_canonica;	
     
      maxA=0;
      for (ia2=0; ia2<NBINS;ia2++)
      {
		lGvalue=gsl_histogram_get(logG,ia2);
		gsl_histogram_get_range(logG,ia2,&lower,&upper);
		E=(lower+upper)/2;
		A=lGvalue-beta*E;
		if (A>maxA) maxA=A;
      }       

      for (ia2=0; ia2<NBINS;ia2++)
      {
	  lGvalue=gsl_histogram_get(logG,ia2);
	  gsl_histogram_get_range(logG,ia2,&lower,&upper);
	  E=(lower+upper)/2;
	  A=lGvalue-beta*E-maxA;
	  distr_canonica=exp(A);
	  fprintf(canonical,"%f %f %f\n",
		  E/(double)(SIZE),distr_canonica,A);  
      }			

     //*****************************************************************
     // Finalization                                                    
     //*****************************************************************
     igraph_destroy(&graph);
     igraph_vector_destroy(&neighbors);
     igraph_vector_destroy(&result);  
     gsl_matrix_free(issue);
     gsl_vector_free(current_issue);
     gsl_vector_free(v1);
     gsl_vector_free(v0);
     gsl_matrix_free(sociedade);     	   	
     gsl_rng_free(r);
	
     fclose(wlsrange);
     fclose(dos);
     fclose(thermodynamics);
     fclose(canonical);   
     fclose(logfile);   	
   
     return(0);
}

//**********************************************************************
// help
//**********************************************************************
void help()
{
  printf( "\n");
  printf("USAGE: wanglandau  DELTA ISSUES M DIM SIZE FLAT MINLOGF ");
  printf("FILE_WLSrange FILE_dos FILE_thermo FILE_canonical FILE_log SHOWFLAG");
  printf(" ORTOGONALFLAG\n\n");
  printf("-----------------------------------------------------\n");		
  printf("DELTA: confirmation bias\n");
  printf("ISSUES: number of simultaneously debated issues\n");
  printf("M: branching rate\n");
  printf("DIM: moral matrix dimension\n");
  printf("SIZE: lattice length (N_AGENTS=SIZE*SIZE) \n");
  printf("FLAT: flat histogram criterium \n");	
  printf("MINLOGF: minimum log(f)\n");	
  printf("SHOWFLAG=1 log on the screen, ");
  printf("ORTHOGONALFLAG=1 P<D orthogonal issues\n");	
  printf("-----------------------------------------------------\n");	
  printf("OUTPUT FILES: \n");
  printf("thermo.dat:  beta T f s u c R \n");
  printf("WLSrange.dat:  E E+DE H(E) for at least 100000 sweeps\n");
  printf("dos.dat:  E E+DE g(E) \n");
  printf("canonical.dat:  E  g(E)exp(-E/T) log(g)-E/T\n");
  printf("logfile.dat \n");	
  printf("-----------------------------------------------------\n\n");			
  exit(1);
}


